Topological crystalline insulators from stacked graphene layers

In principle the stacking of different two-dimensional (2D) materials allows the construction of 3D systems with entirely new electronic properties. Here we propose to realize topological crystalline insulators (TCI) protected by mirror symmetry in heterostructures consisting of graphene monolayers separated by two-dimensional polar spacers. The polar spacers are arranged such that they can induce an alternating doping and/or spin-orbit coupling in the adjacent graphene sheets. When spin-orbit coupling dominates, the non-trivial phase arises due to the fact that each graphene sheet enters a quantum spin-Hall phase. Instead, when the graphene layers are electron and hole doped in an alternating fashion, a uniform magnetic field leads to the formation of quantum Hall phases with opposite Chern numbers. It thus has the remarkable property that unlike previously proposed and observed TCIs, the non-trivial topology is generated by an external time-reversal breaking perturbation.

==> graphene_stack.py <==
# Copyright (c) 2017-2018, Ion Cosma Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.


"""
------------------------------------------------------------------
Topological crystalline insulators from stacked graphene layers
------------------------------------------------------------------

This module generates the Hamiltonians of the heterostructure both in the
spinless and in the spinful case and determines the bandstructure in a ribbon
or slab geometry

Sanjib Kumar Das, Jeroen van den Brink, and Ion Cosma Fulga
"Topological crystalline insulators from stacked graphene layers"
arXiv:XXXX.XXXXX.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

For examples of usage, see the main module, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python graphene_stack.py
"""

from __future__ import division
import numpy as np
import kwant
import pylab as py
from matplotlib.colors import LinearSegmentedColormap

s0 = np.array([[1, 0], [0, 1]])
sx = np.array([[0, 1], [1, 0]])
sy = np.array([[0, -1j], [1j, 0]])
sz = np.array([[1, 0], [0, -1]])

py.ion()

class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)

p = SimpleNamespace(t=1, mu=0, t2=0, tz=0, phi=0, mus=0, kx=0, kz=0)

sin_30, cos_30 = (1/2, np.sqrt(3)/2)
lat = kwant.lattice.general([(1, 0, 0), (sin_30, cos_30, 0), (0, 0, 1)],
                            [(0, 0, 0), (0, 1/np.sqrt(3), 0)])
a, b = lat.sublattices

cmap = LinearSegmentedColormap.from_list(name='rbb',
                colors =['darkred', 'limegreen', 'dodgerblue'])

# spinless model

def onsite_nos(site, p):
    """ On-site term of the spinless heterostructure Hamiltonian. """
    sign = -1 if site.family.name == '0' else 1
    return p.mu * (-1)**(site.pos[2]%2) + p.mus * sign * (-1)**(site.pos[2]%2)

def hop_nos(site0, site1, p):
    """ Hopping of the spinless model."""
    return p.t

def hop_nos_flux(site0, site1, p):
    """ Hopping of the spinless model containing the Peirel's phase. """
    return p.t * np.exp(-1j * p.phi * site0.tag[1])

def hop_ribbon_nos(site0, site1, p):
    """ Hopping term for a spinless ribbon. """
    return hop_nos_flux(site0, site1, p) + \
            hop_nos(site0, site1, p) * np.exp(-1j * p.kx)

def hop_vert_slab_nos_tz(site0, site1, p):
    """ Vertical hopping of the spinless model in a slab geometry (tz). """
    return p.tz + p.tz.conjugate() * np.exp(-1j * p.kz)

# spinful model

def onsite(site, p):
    """ On-site term of the spinful Hamiltonian. """
    return p.mu * (-1)**(site.pos[2]%2) * s0

def hop(site0, site1, p):
    """ Nearest neighbor hopping of the spinful model. """
    return p.t * s0

def hop_nnn(site0, site1, p):
    """ Next nearest neighbor hopping for the spinful model. """
    sign = +1j if site0.family.name == '0' else -1j
    return sign * p.t2 * sz

def hop_vert(site0, site1, p):
    """ Hopping between layers in the spinful model. """
    return 1j * p.tz * sx

def onsite_slab(site, p):
    """ Spinful on-site Hamiltonian in the slab geometry. """
    return onsite(site, p) + \
           hop_nnn(site, site, p) * np.exp(1j * p.kx) + \
           hop_nnn(site, site, p).conj().T * np.exp(-1j * p.kx)

def hop_nn_slab(site0, site1, p):
    """ Spinful nearest neighbor hopping in a slab geometry. """
    return hop(site0, site1, p) + \
            hop(site0, site1, p) * np.exp(-1j * p.kx)

def hop_nnn_slab(site0, site1, p):
    """ Spinful next nearest neighbor hopping in a slab or strip geometry. """
    return hop_nnn(site0, site1, p).conj().T + \
            hop_nnn(site0, site1, p) * np.exp(-1j * p.kx)

def hop_vert_slab(site0, site1, p):
    """ Spinful inter-layer hopping in a slab geometry. """
    return hop_vert(site0, site1, p) + \
            hop_vert(site0, site1, p).conj().T * np.exp(1j * p.kz)

# utility functions

def pos_H(fsys, p, coord=0):
    """ Calculate the position operator in the 'coord' direction of the          
    Hamiltonian of fsys.
    """

    H, ton, fon = fsys.hamiltonian_submatrix(return_norb=True,
                                            args=[p])
    x = np.zeros(H.shape)
    ind = 0
    for i in range(len(fsys.sites)):
        for j in range(ind, ind + ton[i]):
            x[j, j] = fsys.sites[i].pos[coord]

        ind += ton[i]

    return x

def spinless_pos(vec, posy, posz):
    """ Function used to select the color of each point in the bandstructure
    of the spinless system.

    Parameters
    ----------
    vec : 1d array-like
        State vector for which to determine the plot color.
    posy, posz : 1d array like
        List of lattice site positions in the ey and in the stacking 
        direction.
    
    """
    sv = np.abs(vec[posy.argsort()])**2
    return np.sum(sv[:int((0.5)*len(sv))]) / np.sum(sv)

def spinful_kz_0(vec, posy, posz):
    """ Function used to plot each mirror sector in a different color at kz=0.

    Parameters
    ----------
    vec : 1d array-like
        State vector for which to determine the plot color.
    posy, posz : 1d array like
        List of lattice site positions in the ey and in the stacking 
        direction.
    
    """

    sv = np.abs(vec[posy.argsort()])**2
    mpos = np.sum(sv[:int((0.5)*len(sv))]) / np.sum(sv)

    if mpos > 0.7:
        sv = vec[np.where(posy < np.max(posy)//2)]
        rpz = posz[np.where(posy < np.max(posy)//2)]
        sv2 = np.abs(sv[np.where(rpz == 0)])[::2] + \
                np.abs(sv[np.where(rpz == 1)])[::2]
        return np.sum(sv2) / np.sum(np.abs(sv))
    elif mpos < 0.3:
        return np.nan # do not plot these points
    else:
        return 0.5

def spinful_kz_pi(vec, posy, posz):
    """ Function used to plot each mirror sector in a different color at kz=pi.

    Parameters
    ----------
    vec : 1d array-like
        State vector for which to determine the plot color.
    posy, posz : 1d array like
        List of lattice site positions in the ey and in the stacking 
        direction.
    
    """
    sv = np.abs(vec[posy.argsort()])**2
    mpos = np.sum(sv[:int((0.5)*len(sv))]) / np.sum(sv)

    if mpos > 0.7:
        sv = vec[np.where(posy < np.max(posy)//2)]
        rpz = posz[np.where(posy < np.max(posy)//2)]
        sv2 = np.abs(sv[np.where(rpz == 0)])[::2] + \
                np.abs(sv[np.where(rpz == 1)])[1::2]
        return np.sum(sv2) / np.sum(np.abs(sv))
    elif mpos < 0.3:
        return np.nan # do not plot these points
    else:
        return 0.5

def plot_spectrum(sys, pname="kx", prange=np.linspace(0, 2*np.pi, 200), 
                    colorfunc=spinless_pos):
    """ Plot the spectrum of the system as a function of some parameter.
    
    Parameters
    ----------
    sys : kwant.builder.FiniteSystem
        System for which to compute the spectrum, as returned by
        the system builder functions.
    pname : string
        Name of the variable to change (horizontal axis of the plot).
    prange : 1d array-like
        List of values taken by the changing parameter.
    colorfunc : function
        Selects which function to use when determining the plot color.

    """

    pval_list = []
    eval_list = []
    colors = []
    
    posy = np.diagonal(pos_H(sys, p, 1))
    posz = np.diagonal(pos_H(sys, p, 2))
    
    for val in prange:
        exec("p."+pname+" = "+str(val))
        h = sys.hamiltonian_submatrix(args=[p])
        evals, evecs = np.linalg.eigh(h)
        for ind in range(len(evals)):
            vec = evecs[:, ind]
            color = colorfunc(vec, posy, posz)
            pval_list.append(val)
            eval_list.append(evals[ind])
            colors.append(color)

    py.figure()
    colors = np.array(colors)
    pval_list = np.array(pval_list)[np.abs(colors-0.5).argsort()]
    eval_list = np.array(eval_list)[np.abs(colors-0.5).argsort()]
    colors = colors[np.abs(colors-0.5).argsort()]
    py.scatter(pval_list, eval_list, c=colors, linewidth=0, vmin=0, vmax=1,
                cmap=cmap)
    py.xlabel(pname)
    py.xlim([np.min(prange), np.max(prange)])
    py.ylabel('energy')

    py.colorbar()

# system builders

def build_spinless_ribbon(L=40):
    """ Build a spinless graphene model in a ribbon geometry, infinite along
    the ex direction.
    
    Parameters
    ----------
    L : integer
        Number of unit cells along ey.

    Returns
    -------
    sys : kwant.builder.FiniteSystem
        Finalized system.

    """
    sys = kwant.Builder()

    for y in range(L):
        sys[a(0, y, 0)] = onsite_nos
        sys[b(0, y-1, 0)] = onsite_nos

    sys[kwant.builder.HoppingKind((0, 0, 0), a, b)] = hop_nos
    sys[kwant.builder.HoppingKind((0, 1, 0), a, b)] = hop_ribbon_nos

    return sys.finalized()

def build_spinless_slab(L=40):
    """ Build a spinless graphene heterostructure in a slab geometry, 
    infinite along the ex direction as well as the stacking direction.
    
    Parameters
    ----------
    L : integer
        Number of unit cells along ey.

    Returns
    -------
    sys : kwant.builder.FiniteSystem
        Finalized system.

    """
    sys = kwant.Builder()

    for y in range(L):
        sys[a(0, y, 0)] = onsite_nos
        sys[b(0, y-1, 0)] = onsite_nos
        sys[a(0, y, 1)] = onsite_nos
        sys[b(0, y-1, 1)] = onsite_nos

    sys[kwant.builder.HoppingKind((0, 0, 0), a, b)] = hop_nos
    sys[kwant.builder.HoppingKind((0, 1, 0), a, b)] = hop_ribbon_nos

    sys[kwant.builder.HoppingKind((0, 0, 1), a, a)] = hop_vert_slab_nos_tz
    sys[kwant.builder.HoppingKind((0, 0, 1), b, b)] = hop_vert_slab_nos_tz

    return sys.finalized()

def build_spinful_slab(L=40):
    """ Build a spinful graphene heterostructure in a slab geometry, 
    infinite along the ex direction as well as the stacking direction.
    
    Parameters
    ----------
    L : integer
        Number of unit cells along ey.

    Returns
    -------
    sys : kwant.builder.FiniteSystem
        Finalized system.

    """
    sys = kwant.Builder()

    for y in range(L):
        sys[a(0, y, 0)] = onsite_slab
        sys[b(0, y-1, 0)] = onsite_slab
        sys[a(0, y, 1)] = onsite_slab
        sys[b(0, y-1, 1)] = onsite_slab

    sys[kwant.builder.HoppingKind((0, 0, 0), a, b)] = hop
    sys[kwant.builder.HoppingKind((0, 1, 0), a, b)] = hop_nn_slab

    sys[kwant.builder.HoppingKind((0, 1, 0), a, a)] = hop_nnn_slab
    sys[kwant.builder.HoppingKind((0, 1, 0), b, b)] = hop_nnn_slab

    sys[kwant.builder.HoppingKind((0, 0, 1), a, a)] = hop_vert_slab
    sys[kwant.builder.HoppingKind((0, 0, 1), b, b)] = hop_vert_slab

    return sys.finalized()

def main():
    """ This function reproduces some of our numerical results. """

    # Fig 2
    sys = build_spinless_ribbon()
    plot_spectrum(sys)
    py.title('Fig 2a')
    py.ylim([-3, 3])

    p.phi = 0.18
    plot_spectrum(sys)
    py.title('Fig 2b')
    py.ylim([-1.5, 1.5])

    # Fig 3
    sys = build_spinless_slab()
    p.kz = np.pi/2
    p.mu = 0.3
    p.tz = 0.15
    p.mus = 0.05
    plot_spectrum(sys)
    py.title('Fig 3, kz = pi/2')
    py.ylim([-1, 1])

    p.kz = np.pi
    plot_spectrum(sys)
    py.title('Fig 3, kz = pi')
    py.ylim([-1, 1])

    # Fig 4
    sys = build_spinful_slab()
    p.mu = 0.1
    p.tz = 0.2
    p.mus = 0
    p.phi = 0
    p.t2 = 0.5
    p.kz = 0
    plot_spectrum(sys, colorfunc=spinful_kz_0)
    py.title('Fig 4, kz = 0')
    py.ylim([-3, 3])

    p.kz = np.pi
    plot_spectrum(sys, colorfunc=spinful_kz_pi)
    py.title('Fig 4, kz = pi')
    py.ylim([-3, 3])

    waiting = input('Press enter to exit...')

if __name__ == '__main__':
    main()

